Quasi-Monte Carlo methods for lattice systems: a first look

We investigate the applicability of Quasi-Monte Carlo methods to Euclidean lattice systems for quantum mechanics in order to improve the asymptotic error behavior of observables for such theories. In most cases the error of an observable calculated by averaging over random observations generated from an ordinary Markov chain Monte Carlo simulation behaves like N^{-1/2}, where N is the number of observations. By means of Quasi-Monte Carlo methods it is possible to improve this behavior for certain problems to N^{-1}, or even further if the problems are regular enough. We adapted and applied this approach to simple systems like the quantum harmonic and anharmonic oscillator and verified an improved error scaling.

==> minimal_qmc_release/MersenneTwister.h <==
// MersenneTwister.h
// Mersenne Twister random number generator -- a C++ class MTRand
// Based on code by Makoto Matsumoto, Takuji Nishimura, and Shawn Cokus
// Richard J. Wagner  v1.1  28 September 2009  wagnerr@umich.edu

// The Mersenne Twister is an algorithm for generating random numbers.  It
// was designed with consideration of the flaws in various other generators.
// The period, 2^19937-1, and the order of equidistribution, 623 dimensions,
// are far greater.  The generator is also fast; it avoids multiplication and
// division, and it benefits from caches and pipelines.  For more information
// see the inventors' web page at
// http://www.math.sci.hiroshima-u.ac.jp/~m-mat/MT/emt.html

// Reference
// M. Matsumoto and T. Nishimura, "Mersenne Twister: A 623-Dimensionally
// Equidistributed Uniform Pseudo-Random Number Generator", ACM Transactions on
// Modeling and Computer Simulation, Vol. 8, No. 1, January 1998, pp 3-30.

// Copyright (C) 1997 - 2002, Makoto Matsumoto and Takuji Nishimura,
// Copyright (C) 2000 - 2009, Richard J. Wagner
// All rights reserved.
// 
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions
// are met:
// 
//   1. Redistributions of source code must retain the above copyright
//      notice, this list of conditions and the following disclaimer.
//
//   2. Redistributions in binary form must reproduce the above copyright
//      notice, this list of conditions and the following disclaimer in the
//      documentation and/or other materials provided with the distribution.
//
//   3. The names of its contributors may not be used to endorse or promote 
//      products derived from this software without specific prior written 
//      permission.
// 
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
// AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
// IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
// ARE DISCLAIMED.  IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE
// LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
// CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
// SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
// INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
// CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
// ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
// POSSIBILITY OF SUCH DAMAGE.

// The original code included the following notice:
// 
//     When you use this, send an email to: m-mat@math.sci.hiroshima-u.ac.jp
//     with an appropriate reference to your work.
// 
// It would be nice to CC: wagnerr@umich.edu and Cokus@math.washington.edu
// when you write.

#ifndef MERSENNETWISTER_H
#define MERSENNETWISTER_H

// Not thread safe (unless auto-initialization is avoided and each thread has
// its own MTRand object)

#include <iostream>
#include <climits>
#include <cstdio>
#include <ctime>
#include <cmath>

class MTRand {
// Data
public:
	typedef unsigned long uint32;  // unsigned integer type, at least 32 bits
	
	enum { N = 624 };       // length of state vector
	enum { SAVE = N + 1 };  // length of array for save()

protected:
	enum { M = 397 };  // period parameter
	
	uint32 state[N];   // internal state
	uint32 *pNext;     // next value to get from state
	int left;          // number of values left before reload needed

// Methods
public:
	MTRand( const uint32 oneSeed );  // initialize with a simple uint32
	MTRand( uint32 *const bigSeed, uint32 const seedLength = N );  // or array
	MTRand();  // auto-initialize with /dev/urandom or time() and clock()
	MTRand( const MTRand& o );  // copy
	
	// Do NOT use for CRYPTOGRAPHY without securely hashing several returned
	// values together, otherwise the generator state can be learned after
	// reading 624 consecutive values.
	
	// Access to 32-bit random numbers
	uint32 randInt();                     // integer in [0,2^32-1]
	uint32 randInt( const uint32 n );     // integer in [0,n] for n < 2^32
	double rand();                        // real number in [0,1]
	double rand( const double n );        // real number in [0,n]
	double randExc();                     // real number in [0,1)
	double randExc( const double n );     // real number in [0,n)
	double randDblExc();                  // real number in (0,1)
	double randDblExc( const double n );  // real number in (0,n)
	double operator()();                  // same as rand()
	
	// Access to 53-bit random numbers (capacity of IEEE double precision)
	double rand53();  // real number in [0,1)
	
	// Access to nonuniform random number distributions
	double randNorm( const double mean = 0.0, const double stddev = 1.0 );
	
	// Re-seeding functions with same behavior as initializers
	void seed( const uint32 oneSeed );
	void seed( uint32 *const bigSeed, const uint32 seedLength = N );
	void seed();
	
	// Saving and loading generator state
	void save( uint32* saveArray ) const;  // to array of size SAVE
	void load( uint32 *const loadArray );  // from such array
	friend std::ostream& operator<<( std::ostream& os, const MTRand& mtrand );
	friend std::istream& operator>>( std::istream& is, MTRand& mtrand );
	MTRand& operator=( const MTRand& o );

protected:
	void initialize( const uint32 oneSeed );
	void reload();
	uint32 hiBit( const uint32 u ) const { return u & 0x80000000UL; }
	uint32 loBit( const uint32 u ) const { return u & 0x00000001UL; }
	uint32 loBits( const uint32 u ) const { return u & 0x7fffffffUL; }
	uint32 mixBits( const uint32 u, const uint32 v ) const
		{ return hiBit(u) | loBits(v); }
	uint32 magic( const uint32 u ) const
		{ return loBit(u) ? 0x9908b0dfUL : 0x0UL; }
	uint32 twist( const uint32 m, const uint32 s0, const uint32 s1 ) const
		{ return m ^ (mixBits(s0,s1)>>1) ^ magic(s1); }
	static uint32 hash( time_t t, clock_t c );
};

// Functions are defined in order of usage to assist inlining

inline MTRand::uint32 MTRand::hash( time_t t, clock_t c )
{
	// Get a uint32 from t and c
	// Better than uint32(x) in case x is floating point in [0,1]
	// Based on code by Lawrence Kirby (fred@genesis.demon.co.uk)
	
	static uint32 differ = 0;  // guarantee time-based seeds will change
	
	uint32 h1 = 0;
	unsigned char *p = (unsigned char *) &t;
	for( size_t i = 0; i < sizeof(t); ++i )
	{
		h1 *= UCHAR_MAX + 2U;
		h1 += p[i];
	}
	uint32 h2 = 0;
	p = (unsigned char *) &c;
	for( size_t j = 0; j < sizeof(c); ++j )
	{
		h2 *= UCHAR_MAX + 2U;
		h2 += p[j];
	}
	return ( h1 + differ++ ) ^ h2;
}

inline void MTRand::initialize( const uint32 seed )
{
	// Initialize generator state with seed
	// See Knuth TAOCP Vol 2, 3rd Ed, p.106 for multiplier.
	// In previous versions, most significant bits (MSBs) of the seed affect
	// only MSBs of the state array.  Modified 9 Jan 2002 by Makoto Matsumoto.
	register uint32 *s = state;
	register uint32 *r = state;
	register int i = 1;
	*s++ = seed & 0xffffffffUL;
	for( ; i < N; ++i )
	{
		*s++ = ( 1812433253UL * ( *r ^ (*r >> 30) ) + i ) & 0xffffffffUL;
		r++;
	}
}

inline void MTRand::reload()
{
	// Generate N new values in state
	// Made clearer and faster by Matthew Bellew (matthew.bellew@home.com)
	static const int MmN = int(M) - int(N);  // in case enums are unsigned
	register uint32 *p = state;
	register int i;
	for( i = N - M; i--; ++p )
		*p = twist( p[M], p[0], p[1] );
	for( i = M; --i; ++p )
		*p = twist( p[MmN], p[0], p[1] );
	*p = twist( p[MmN], p[0], state[0] );
	
	left = N, pNext = state;
}

inline void MTRand::seed( const uint32 oneSeed )
{
	// Seed the generator with a simple uint32
	initialize(oneSeed);
	reload();
}

inline void MTRand::seed( uint32 *const bigSeed, const uint32 seedLength )
{
	// Seed the generator with an array of uint32's
	// There are 2^19937-1 possible initial states.  This function allows
	// all of those to be accessed by providing at least 19937 bits (with a
	// default seed length of N = 624 uint32's).  Any bits above the lower 32
	// in each element are discarded.
	// Just call seed() if you want to get array from /dev/urandom
	initialize(19650218UL);
	register int i = 1;
	register uint32 j = 0;
	register int k = ( N > seedLength ? N : seedLength );
	for( ; k; --k )
	{
		state[i] =
		state[i] ^ ( (state[i-1] ^ (state[i-1] >> 30)) * 1664525UL );
		state[i] += ( bigSeed[j] & 0xffffffffUL ) + j;
		state[i] &= 0xffffffffUL;
		++i;  ++j;
		if( i >= N ) { state[0] = state[N-1];  i = 1; }
		if( j >= seedLength ) j = 0;
	}
	for( k = N - 1; k; --k )
	{
		state[i] =
		state[i] ^ ( (state[i-1] ^ (state[i-1] >> 30)) * 1566083941UL );
		state[i] -= i;
		state[i] &= 0xffffffffUL;
		++i;
		if( i >= N ) { state[0] = state[N-1];  i = 1; }
	}
	state[0] = 0x80000000UL;  // MSB is 1, assuring non-zero initial array
	reload();
}

inline void MTRand::seed()
{
	// Seed the generator with an array from /dev/urandom if available
	// Otherwise use a hash of time() and clock() values
	
	// First try getting an array from /dev/urandom
	FILE* urandom = fopen( "/dev/urandom", "rb" );
	if( urandom )
	{
		uint32 bigSeed[N];
		register uint32 *s = bigSeed;
		register int i = N;
		register bool success = true;
		while( success && i-- )
			success = fread( s++, sizeof(uint32), 1, urandom );
		fclose(urandom);
		if( success ) { seed( bigSeed, N );  return; }
	}
	
	// Was not successful, so use time() and clock() instead
	seed( hash( time(NULL), clock() ) );
}

inline MTRand::MTRand( const uint32 oneSeed )
	{ seed(oneSeed); }

inline MTRand::MTRand( uint32 *const bigSeed, const uint32 seedLength )
	{ seed(bigSeed,seedLength); }

inline MTRand::MTRand()
	{ seed(); }

inline MTRand::MTRand( const MTRand& o )
{
	register const uint32 *t = o.state;
	register uint32 *s = state;
	register int i = N;
	for( ; i--; *s++ = *t++ ) {}
	left = o.left;
	pNext = &state[N-left];
}

inline MTRand::uint32 MTRand::randInt()
{
	// Pull a 32-bit integer from the generator state
	// Every other access function simply transforms the numbers extracted here
	
	if( left == 0 ) reload();
	--left;
	
	register uint32 s1;
	s1 = *pNext++;
	s1 ^= (s1 >> 11);
	s1 ^= (s1 <<  7) & 0x9d2c5680UL;
	s1 ^= (s1 << 15) & 0xefc60000UL;
	return ( s1 ^ (s1 >> 18) );
}

inline MTRand::uint32 MTRand::randInt( const uint32 n )
{
	// Find which bits are used in n
	// Optimized by Magnus Jonsson (magnus@smartelectronix.com)
	uint32 used = n;
	used |= used >> 1;
	used |= used >> 2;
	used |= used >> 4;
	used |= used >> 8;
	used |= used >> 16;
	
	// Draw numbers until one is found in [0,n]
	uint32 i;
	do
		i = randInt() & used;  // toss unused bits to shorten search
	while( i > n );
	return i;
}

inline double MTRand::rand()
	{ return double(randInt()) * (1.0/4294967295.0); }

inline double MTRand::rand( const double n )
	{ return rand() * n; }

inline double MTRand::randExc()
	{ return double(randInt()) * (1.0/4294967296.0); }

inline double MTRand::randExc( const double n )
	{ return randExc() * n; }

inline double MTRand::randDblExc()
	{ return ( double(randInt()) + 0.5 ) * (1.0/4294967296.0); }

inline double MTRand::randDblExc( const double n )
	{ return randDblExc() * n; }

inline double MTRand::rand53()
{
	uint32 a = randInt() >> 5, b = randInt() >> 6;
	return ( a * 67108864.0 + b ) * (1.0/9007199254740992.0);  // by Isaku Wada
}

inline double MTRand::randNorm( const double mean, const double stddev )
{
	// Return a real number from a normal (Gaussian) distribution with given
	// mean and standard deviation by polar form of Box-Muller transformation
	double x, y, r;
	do
	{
		x = 2.0 * rand() - 1.0;
		y = 2.0 * rand() - 1.0;
		r = x * x + y * y;
	}
	while ( r >= 1.0 || r == 0.0 );
	double s = sqrt( -2.0 * log(r) / r );
	return mean + x * s * stddev;
}

inline double MTRand::operator()()
{
	return rand();
}

inline void MTRand::save( uint32* saveArray ) const
{
	register const uint32 *s = state;
	register uint32 *sa = saveArray;
	register int i = N;
	for( ; i--; *sa++ = *s++ ) {}
	*sa = left;
}

inline void MTRand::load( uint32 *const loadArray )
{
	register uint32 *s = state;
	register uint32 *la = loadArray;
	register int i = N;
	for( ; i--; *s++ = *la++ ) {}
	left = *la;
	pNext = &state[N-left];
}

inline std::ostream& operator<<( std::ostream& os, const MTRand& mtrand )
{
	register const MTRand::uint32 *s = mtrand.state;
	register int i = mtrand.N;
	for( ; i--; os << *s++ << "\t" ) {}
	return os << mtrand.left;
}

inline std::istream& operator>>( std::istream& is, MTRand& mtrand )
{
	register MTRand::uint32 *s = mtrand.state;
	register int i = mtrand.N;
	for( ; i--; is >> *s++ ) {}
	is >> mtrand.left;
	mtrand.pNext = &mtrand.state[mtrand.N-mtrand.left];
	return is;
}

inline MTRand& MTRand::operator=( const MTRand& o )
{
	if( this == &o ) return (*this);
	register const uint32 *t = o.state;
	register uint32 *s = state;
	register int i = N;
	for( ; i--; *s++ = *t++ ) {}
	left = o.left;
	pNext = &state[N-left];
	return (*this);
}

#endif  // MERSENNETWISTER_H

// Change log:
//
// v0.1 - First release on 15 May 2000
//      - Based on code by Makoto Matsumoto, Takuji Nishimura, and Shawn Cokus
//      - Translated from C to C++
//      - Made completely ANSI compliant
//      - Designed convenient interface for initialization, seeding, and
//        obtaining numbers in default or user-defined ranges
//      - Added automatic seeding from /dev/urandom or time() and clock()
//      - Provided functions for saving and loading generator state
//
// v0.2 - Fixed bug which reloaded generator one step too late
//
// v0.3 - Switched to clearer, faster reload() code from Matthew Bellew
//
// v0.4 - Removed trailing newline in saved generator format to be consistent
//        with output format of built-in types
//
// v0.5 - Improved portability by replacing static const int's with enum's and
//        clarifying return values in seed(); suggested by Eric Heimburg
//      - Removed MAXINT constant; use 0xffffffffUL instead
//
// v0.6 - Eliminated seed overflow when uint32 is larger than 32 bits
//      - Changed integer [0,n] generator to give better uniformity
//
// v0.7 - Fixed operator precedence ambiguity in reload()
//      - Added access for real numbers in (0,1) and (0,n)
//
// v0.8 - Included time.h header to properly support time_t and clock_t
//
// v1.0 - Revised seeding to match 26 Jan 2002 update of Nishimura and Matsumoto
//      - Allowed for seeding with arrays of any length
//      - Added access for real numbers in [0,1) with 53-bit resolution
//      - Added access for real numbers from normal (Gaussian) distributions
//      - Increased overall speed by optimizing twist()
//      - Doubled speed of integer [0,n] generation
//      - Fixed out-of-range number generation on 64-bit machines
//      - Improved portability by substituting literal constants for long enum's
//      - Changed license from GNU LGPL to BSD
//
// v1.1 - Corrected parameter label in randNorm from "variance" to "stddev"
//      - Changed randNorm algorithm from basic to polar form for efficiency
//      - Updated includes from deprecated <xxxx.h> to standard <cxxxx> forms
//      - Cleaned declarations and definitions to please Intel compiler
//      - Revised twist() operator to work on ones'-complement machines
//      - Fixed reload() function to work when N and M are unsigned
//      - Added copy constructor and copy operator from Salvador Espana


==> minimal_qmc_release/conf.init.cc <==


#include <stdio.h>

#include "rnd.h"

/* initialize configuration to 0  */
void initConfZero(double *conf,int d){
  int i;
  for(i=0;i<d;i++)
    conf[i]=0;
}



==> minimal_qmc_release/conf.init.h <==


#ifndef CONF_INIT_H
#define CONF_INIT_H

/* initialize configuration to 0  */
void initConfZero(double *conf,int d);



#endif


==> minimal_qmc_release/conf.io.cc <==



#include "conf.io.h"
#include "mc.h"

void writeConf(double *conf,FILE *f){
    fwrite(conf,sizeof(double),N,f);
}




==> minimal_qmc_release/conf.io.h <==


#ifndef CONF_IO_H
#define CONF_IO_H

#include <stdio.h>

void writeConf(double *conf,FILE *f);


#endif


==> minimal_qmc_release/config.h <==


/* whether to use cuda or not */
/* #define USE_CUDA 1 */


==> minimal_qmc_release/copyright.cc <==

#include <iostream>
#include <iomanip>


 void printCopyright () {
 std::cout << "" <<  std::endl; 
 std::cout << "QMC for the (An)-Harmonic Oscillator in Quantum Mechanics" <<  std::endl; 
 std::cout << "=========================================================" <<  std::endl; 
 std::cout << "" <<  std::endl; 
 std::cout << "This is a little program package for the investigation of the error behavior of a Quasi-Monte Carlo evaluation of a lattice path integral for the harmonic and anharmonic quantum mechanical oscillator." <<  std::endl; 
 std::cout << "" <<  std::endl; 
 std::cout << "It is important to mention that this package contains third party code:" <<  std::endl; 
 std::cout << "" <<  std::endl; 
 std::cout << "from the R-project for statistical computing (see: www.r-project.org ):" <<  std::endl; 
 std::cout << "" <<  std::endl; 
 std::cout << "  ->  qnorm.c (slightly modified from R-2.15.3 )" <<  std::endl; 
 std::cout << "  ->  dpq.h ( from R-2.15.3 )" <<  std::endl; 
 std::cout << "   -> the R package is published under GPL-2 and GPL-3" <<  std::endl; 
 std::cout << "   -> details can be found in the file GPL-2" <<  std::endl; 
 std::cout << "" <<  std::endl; 
 std::cout << "from Richard J. Wagner :" <<  std::endl; 
 std::cout << "  -> MersenneTwister.h" <<  std::endl; 
 std::cout << "    Copyright (C) 1997 - 2002, Makoto Matsumoto and Takuji Nishimura," <<  std::endl; 
 std::cout << "    Copyright (C) 2000 - 2009, Richard J. Wagner" <<  std::endl; 
 std::cout << "    All rights reserved." <<  std::endl; 
 std::cout << "     -> Detailed copyrights in the header of this file." <<  std::endl; 
 std::cout << "" <<  std::endl; 
 std::cout << "" <<  std::endl; 
 std::cout << "from Frances Y. Kuo and Stephen Joe:" <<  std::endl; 
 std::cout << "" <<  std::endl; 
 std::cout << " -> sobol.cc (slightly modified, (main program removed) )" <<  std::endl; 
 std::cout << "  Copyrigth (c) 2008, Frances Y. Kuo and Stephen Joe:" <<  std::endl; 
 std::cout << "     -> Detailed copyrights in the header of this file." <<  std::endl; 
 std::cout << "" <<  std::endl; 
 }


==> minimal_qmc_release/copyright.h <==



#ifndef COPYRIGHT_H
#define COPYRIGHT_H

void printCopyright();

#endif


==> minimal_qmc_release/dpq.h <==
/*
 *  R : A Computer Language for Statistical Data Analysis
 *  Copyright (C) 2000--2007  R Core Team
 *
 *  This program is free software; you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation; either version 2 of the License, or
 *  (at your option) any later version.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  You should have received a copy of the GNU General Public License
 *  along with this program; if not, a copy is available at
 *  http://www.r-project.org/Licenses/
 */
	/* Utilities for `dpq' handling (density/probability/quantile) */

/* give_log in "d";  log_p in "p" & "q" : */
#define give_log log_p
							/* "DEFAULT" */
							/* --------- */
#define R_D__0	(log_p ? ML_NEGINF : 0.)		/* 0 */
#define R_D__1	(log_p ? 0. : 1.)			/* 1 */
#define R_DT_0	(lower_tail ? R_D__0 : R_D__1)		/* 0 */
#define R_DT_1	(lower_tail ? R_D__1 : R_D__0)		/* 1 */

/* Use 0.5 - p + 0.5 to perhaps gain 1 bit of accuracy */
#define R_D_Lval(p)	(lower_tail ? (p) : (0.5 - (p) + 0.5))	/*  p  */
#define R_D_Cval(p)	(lower_tail ? (0.5 - (p) + 0.5) : (p))	/*  1 - p */

#define R_D_val(x)	(log_p	? log(x) : (x))		/*  x  in pF(x,..) */
#define R_D_qIv(p)	(log_p	? exp(p) : (p))		/*  p  in qF(p,..) */
#define R_D_exp(x)	(log_p	?  (x)	 : exp(x))	/* exp(x) */
#define R_D_log(p)	(log_p	?  (p)	 : log(p))	/* log(p) */
#define R_D_Clog(p)	(log_p	? log1p(-(p)) : (0.5 - (p) + 0.5)) /* [log](1-p) */

/* log(1 - exp(x))  in more stable form than log1p(- R_D_qIv(x))) : */
#define R_Log1_Exp(x)   ((x) > -M_LN2 ? log(-expm1(x)) : log1p(-exp(x)))

/* log(1-exp(x)):  R_D_LExp(x) == (log1p(- R_D_qIv(x))) but even more stable:*/
#define R_D_LExp(x)     (log_p ? R_Log1_Exp(x) : log1p(-x))

#define R_DT_val(x)	(lower_tail ? R_D_val(x)  : R_D_Clog(x))
#define R_DT_Cval(x)	(lower_tail ? R_D_Clog(x) : R_D_val(x))

/*#define R_DT_qIv(p)	R_D_Lval(R_D_qIv(p))		 *  p  in qF ! */
#define R_DT_qIv(p)	(log_p ? (lower_tail ? exp(p) : - expm1(p)) \
			       : R_D_Lval(p))

/*#define R_DT_CIv(p)	R_D_Cval(R_D_qIv(p))		 *  1 - p in qF */
#define R_DT_CIv(p)	(log_p ? (lower_tail ? -expm1(p) : exp(p)) \
			       : R_D_Cval(p))

#define R_DT_exp(x)	R_D_exp(R_D_Lval(x))		/* exp(x) */
#define R_DT_Cexp(x)	R_D_exp(R_D_Cval(x))		/* exp(1 - x) */

#define R_DT_log(p)	(lower_tail? R_D_log(p) : R_D_LExp(p))/* log(p) in qF */
#define R_DT_Clog(p)	(lower_tail? R_D_LExp(p): R_D_log(p))/* log(1-p) in qF*/
#define R_DT_Log(p)	(lower_tail? (p) : R_Log1_Exp(p))
/* ==   R_DT_log when we already "know" log_p == TRUE :*/


#define R_Q_P01_check(p)			\
    if ((log_p	&& p > 0) ||			\
	(!log_p && (p < 0 || p > 1)) )		\
	ML_ERR_return_NAN

/* Do the boundaries exactly for q*() functions :
 * Often  _LEFT_ = ML_NEGINF , and very often _RIGHT_ = ML_POSINF;
 *
 * R_Q_P01_boundaries(p, _LEFT_, _RIGHT_)  :<==>
 *
 *     R_Q_P01_check(p);
 *     if (p == R_DT_0) return _LEFT_ ;
 *     if (p == R_DT_1) return _RIGHT_;
 *
 * the following implementation should be more efficient (less tests):
 */
#define R_Q_P01_boundaries(p, _LEFT_, _RIGHT_)		\
    if (log_p) {					\
	if(p > 0)					\
	    ML_ERR_return_NAN;				\
	if(p == 0) /* upper bound*/			\
	    return lower_tail ? _RIGHT_ : _LEFT_;	\
	if(p == ML_NEGINF)				\
	    return lower_tail ? _LEFT_ : _RIGHT_;	\
    }							\
    else { /* !log_p */					\
	if(p < 0 || p > 1)				\
	    ML_ERR_return_NAN;				\
	if(p == 0)					\
	    return lower_tail ? _LEFT_ : _RIGHT_;	\
	if(p == 1)					\
	    return lower_tail ? _RIGHT_ : _LEFT_;	\
    }

#define R_P_bounds_01(x, x_min, x_max) 	\
    if(x <= x_min) return R_DT_0;		\
    if(x >= x_max) return R_DT_1
/* is typically not quite optimal for (-Inf,Inf) where
 * you'd rather have */
#define R_P_bounds_Inf_01(x)			\
    if(!R_FINITE(x)) {				\
	if (x > 0) return R_DT_1;		\
	/* x < 0 */return R_DT_0;		\
    }



/* additions for density functions (C.Loader) */
#define R_D_fexp(f,x)     (give_log ? -0.5*log(f)+(x) : exp(x)/sqrt(f))
#define R_D_forceint(x)   floor((x) + 0.5)
#define R_D_nonint(x) 	  (fabs((x) - floor((x)+0.5)) > 1e-7)
/* [neg]ative or [non int]eger : */
#define R_D_negInonint(x) (x < 0. || R_D_nonint(x))

#define R_D_nonint_check(x) 				\
   if(R_D_nonint(x)) {					\
	MATHLIB_WARNING("non-integer x = %f", x);	\
	return R_D__0;					\
   }


==> minimal_qmc_release/dsample.cc <==

#include <complex>

#include <iostream>
#include <iomanip>
using namespace std;


#include <fftw3.h>
#include "string.h"
#include "mc.h"
#include "dsample.h"

/**
 * Author Andreas Nube
 */


double *sigma_i;
double *tdata;
double *conf_use;


fftw_plan plan_dht_fw;     

double _2piion;
double fft_factor;




void dsample_ws_init(double *conf,int len=N,double C=2*M0/a,double u=1+a*a*musq/2./M0){
  sigma_i = new double[len];
  tdata = new double[len];
  _2piion = 2.*M_PI/(double)len;

  for(int i =0;i<len;i++){
    sigma_i[i]=1/sqrt(2*C*u*(1-1/u*cos(_2piion*i)));
  }

  fft_factor = 1./sqrt(N);

  // execute fftw plan
  plan_dht_fw =    
    fftw_plan_r2r_1d( N , tdata , conf , FFTW_DHT , FFTW_MEASURE );
  conf_use = conf;

}


void dsample_ws_free(int len=N){
  delete [] sigma_i;
  delete [] tdata;

}

int dsample(){

  tdata[0] = conf_use[0];
  for(int i = 1 ; i <= (N-1)/2 ; i++){
    tdata[i] = conf_use[ 2 * i  - 1  ];
    tdata[N-i] = conf_use[ 2 *  i   ];
  }
  if( N % 2 == 0 )
    tdata[N/2] = conf_use[N-1];

  for(int i = 0;i<N;i++){
    tdata[i]*=sigma_i[i] * fft_factor;
  }


  fftw_execute(plan_dht_fw);

  return 1;

}


==> minimal_qmc_release/dsample.h <==



void dsample_ws_init(double *conf,int len,double C,double u);
void dsample_ws_free(int len);

int dsample();


==> minimal_qmc_release/make_cr.sh <==
#!/bin/bash


OUTPUT=copyright.cc


if [ -f ${OUTPUT} ]
then 
  rm ${OUTPUT}
fi


echo "" > ${OUTPUT}
echo "#include <iostream>" >> ${OUTPUT}
echo "#include <iomanip>" >> ${OUTPUT}
echo "" >> ${OUTPUT}
echo "" >> ${OUTPUT}
echo " void printCopyright () {" >> ${OUTPUT}


cat ./README | awk '{print " std::cout << \"" $_ "\" <<  std::endl; " }'  >> ${OUTPUT}

echo " }" >> ${OUTPUT}


==> minimal_qmc_release/mc.h <==

#ifndef MC_H
#define MC_H

#include "config.h"

/* number of points */
extern int N;

/* spacing between two points */
extern double a;

/* particle mass */
extern double M0;

/* mu^2 */
extern double musq;

/* lambda */
extern double lambda;

/* u */
extern double u;

/* C */
extern double C;

/* C */
extern double C_quat;

/* external force */
extern double J;

/* antiperiodic boundary conditions */
extern int aperiodic;



/* delta tau for HMC */
extern double deltaTauHMC;

/* number of integration steps */
extern double numIntegrationsStepsHMC;


/* S_0 and gamma for cluster algorithm */
extern double cluster_S0;
extern double cluster_gamma;

inline int WRAP(int x,int n) { return (x + n)%n; }

//double rndGaussian(double *u);
double rnd();
double rndMOTO();
double metropolisAll(double *conf);

void readConf(double *conf,int index,FILE* f);

double obsX(double *conf);
double obsXsq(double *conf,int diff,double avgx);
double obsXquat(double *conf,double avgx);
/* observable <x^n> */
double obsXpowerN(double *conf,double power,double avgx);

void printETA(int *firstMeas,int n,int nMeas);

int tryFlip(double *conf);

#endif /*def MC_H */


==> minimal_qmc_release/qmc_quartic_reweight.cc <==


#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <time.h>
#include <unistd.h>
#include <iostream>
#include <iomanip>


using namespace std;

#include <string.h>
#include <vector>

#include "copyright.h"

#include "mc.h"
#include "dsample.h"
#include "sobol.h"
#include "rnd.h"
#include "conf.io.h"
#include "conf.init.h"

/* number of points */
int N=100;
/* spacing between two points */
double a=1.0;

/* particle mass */
double M0=1.0;

/* mu^2 */
double musq=1.0;

/* mu^2 */
double musq_des=1.0;

/* lambda */
double lambda=0.;

/* lambda */
double lambda_des=0.;

/* u */
double u;

/* C */
double C;

/* external force */
double J;



/* number of measurements */
int Nmeas=10000000;

/* nconf skip */
int nconfskip = 1000;

/* maximum separation for the correlator */
int maxsep=10;


time_t time_begin,time_actual;



double myAction(double *conf,int N,double C,double u,double alambda){
  double S=0;
  for(int i = 0 ; i < N-1 ; i++) 
    S+=C * ( u * conf[i]  * conf[i] - conf[i] * conf[i+1] ) 
      + alambda * conf[i] * conf[i] * conf[i] * conf[i];

  S+=C * ( u * conf[N-1]  * conf[N-1] - conf[N-1] * conf[0] ) 
    + alambda * conf[N-1] * conf[N-1] * conf[N-1] * conf[N-1];

  return S;  
}


int main(int argc,char ** argv){
  int i;

  double *conf;
  double *confcopy;
  double *momenta;

  double action;
  double obs_x_traj;
  double obs_x=0;
  double obs_xcub=0;
  double obs_xsq=0;
  double obs_xsqsq=0;
  double obs_acc=0;
  double temp;
  FILE *file_obs;
  char filename_obs[512];
  FILE *file_macro_obs;
  char filename_macro_obs[512];
  FILE *file_confs;
  char filename_confs[512];
  FILE *file_weights;
  char filename_weights[512];
  double avgNorm;
  int numMeasurements=0;
  int separation;
  int nconfs=-1;
  int firstMeas=1;
  int ETAinterval;
  /* read command line parameters */

  int useHMC=0;

  int useClusterFlips=0;

  int useDirectSampling=0;

  bool *cluster=NULL;

  char optchar='\0';

  char qmcPolyFile[512];


  printCopyright();

  /**
   * parse arguments
   */
  while( (optchar=getopt(argc,argv,"N:a:M:m:l:k:T:c:S:D:J:r:Q:u:"))!=-1){
    switch (optchar) {
      /* integer parameters */
    case 'N': N=atoi(optarg);      break;
    case 'k': Nmeas=atoi(optarg);  break;
    case 'c': nconfs=atoi(optarg); break;
    case 'S': maxsep=atoi(optarg);  break;



      /* float paramters */
    case 'a': a=atof(optarg); break;
    case 'M': M0=atof(optarg); break;
    case 'm': musq=atof(optarg); break;
    case 'u': musq_des=atof(optarg); break;
    case 'l': lambda_des=atof(optarg); break;
    case 'J': J=atof(optarg); break;

      /* string parameters */
    case 'Q': strcpy(qmcPolyFile,optarg);  break;


    case '?':
      switch(optopt) {
      case 'N':
      case 'a':
      case 'M':
      case 'm':
      case 'l':
      case 'k':
      case 's':
      case 'T':
      case 'c':
      case 'S':
      case 'D':
      case 'J':
      case 'r':
	fprintf(stderr," Argument %c requires an argument \n",optopt);
	abort();
	break;
      default:break;
      }
    break;
    default: 
      abort();
    }
  }



  fprintf(stdout,"simulation parameters:\n");
  fprintf(stdout,"N %d\n",N);
  fprintf(stdout,"a %lf\n",a);
  fprintf(stdout,"Ma %lf\n",M0);
  fprintf(stdout,"mu^2 %lf\n",musq);
  fprintf(stdout,"mu_des^2 %lf\n",musq_des);
  fprintf(stdout,"lambda %lf\n",lambda_des);


  if(nconfs!=-1){
    nconfskip=Nmeas/(nconfs);
    if(nconfskip == 0) nconfskip = 1;
  }

  /* initialize */


  /* random number generator */
  srand(time(NULL));


  conf=(double*)malloc(sizeof(double)*N);
  confcopy=(double*)malloc(sizeof(double)*N);
  momenta=(double*)malloc(sizeof(double)*N);

  initConfZero(conf,N);

  u=1+a*a*musq/(2.*M0);
  C=M0/a;

  double u_des = 1+a*a*musq_des/(2.*M0);




  sprintf(filename_obs,"obs_s%d_N%d_a%lf_M0%lf_musq%lf_l%lf_J%lf.csv",1,N,a,M0,musq,lambda_des,J);

  file_obs=  fopen(filename_obs,"w");

  sprintf(filename_macro_obs,"obs_macro_s%d_N%d_a%lf_M0%lf_musq%lf_l%lf_J%lf.csv",1,N,a,M0,musq,lambda_des,J);

  file_macro_obs=  fopen(filename_macro_obs,"a");

  sprintf(filename_confs,"allconfs_s%d_N%d_a%lf_M0%lf_musq%lf_l%lf_J%lf.csv",1,N,a,M0,musq,lambda_des,J);

  file_confs=  fopen(filename_confs,"w");

  sprintf(filename_weights,"weights_s%d_N%d_a%lf_M0%lf_musq%lf_l%lf_J%lf.csv",1,N,a,M0,musq,lambda_des,J);

  file_weights=  fopen(filename_weights,"w");


  fprintf(file_obs,"Acceptance Action <x> <x^3> <x^4> <x^2> ");
  for(separation=1;separation<=maxsep;separation++)
    fprintf(file_obs,"\"<x_i x_i+%d>\"",separation);
  fprintf(file_obs,"\n");


  vector<double> xsq_overall;
  vector<double> xquat_overall;


  int nreplica = 10;

  for( int replica = 0 ; replica < nreplica ; replica++){

    cout << "replica run " << replica+1 << "/" << nreplica << endl;

    vector<double> weights;
    vector<double> xsq_accu;
    vector<double> xquat_accu;

    /* generate sobol sequence */
    double **sobolPoints ;
    cout << "generating qmc set from \"" << qmcPolyFile << "\"" << endl;
    sobolPoints = 
      sobol_points(Nmeas,N,qmcPolyFile,1);



    dsample_ws_init(conf,N,C,u);


    time_begin=time(NULL);
    ETAinterval=(int)((double)Nmeas*.01*0.5); /* one step every half percents */


    numMeasurements=0;
    /* run */
    for(i=0;i<Nmeas;i++){



      memcpy(conf,sobolPoints[i],sizeof(double)*N);
      rndPhiI(conf,N);

      temp=dsample();


      /* acceptance */
      fprintf(file_obs,"%e",temp);
      obs_acc+=temp;
      
      /* calculate observables */
      
      /* Action */
      action=myAction(conf,N,C,u,0); //   calculateAction(conf,0,N-1);
      weights.push_back(exp( action - myAction(conf,N,C,u_des,a*lambda_des) ) );
      //      cout << myAction(conf,N,C,u_des,a*lambda_des) << endl;
      fprintf(file_obs," %.9e",action);
      
      /* <x_i> */
      obs_x_traj=obsX(conf);
      fprintf(file_obs," %e",obs_x_traj);
      obs_x+=obs_x_traj;
      
      /* <x_i ^3 > */
      temp=obsXpowerN(conf,3.,0);
      fprintf(file_obs," %e",temp);
      obs_xcub+=temp;
      
      /* <x_i ^4 > */
      temp=obsXpowerN(conf,4.,0);
      /*       temp=obsXquat(conf,0); */
      fprintf(file_obs," %e",temp);
      obs_xsqsq+=temp;
      xquat_accu.push_back(temp);
      
      
      /* <x_i x_(i+d)> */
      temp=obsXsq(conf,0,0);
      fprintf(file_obs," %e",temp);
      obs_xsq+=temp;
      xsq_accu.push_back(temp);
      
      for(separation=1;separation<=maxsep;separation++){
	/* <x_i x_(i+d)> */
	temp=obsXsq(conf,separation,0);
	fprintf(file_obs," %e",temp);
      }
      
      /* Endline */
      fprintf(file_obs,"\n");

      fflush(file_obs);      

      if( (numMeasurements+1)%nconfskip == 0 )
	writeConf(conf,file_confs);

      if((i+1)% (ETAinterval>1?ETAinterval:2) ==0 || ETAinterval<2 )
	printETA(&firstMeas,numMeasurements,Nmeas);

      numMeasurements+=1;


    }


    dsample_ws_free(N);


    fprintf(stderr,"\n");
    fflush(stderr);
    avgNorm=1./(double)numMeasurements;
    obs_x*=avgNorm;
    obs_xsq*=avgNorm;
    obs_xsqsq=obs_xsqsq*avgNorm;
    printf("<x^1> = %e \n" ,obs_x);
    printf("<x^2> = %e \n" ,obs_xsq);
    printf("<x^3> = %e \n" ,obs_xcub);
    printf("<x^4> = %e \n" ,obs_xsqsq);
    printf("naive_err(<x^2>) = %e \n" ,sqrt(obs_xsqsq*avgNorm));
    printf(" overall acceptance: %e \n",obs_acc*avgNorm);


    cout << weights[0] << " " << weights[1] << endl;


    double sxw=0,sw=0,sxqw=0;
    double max_weights=weights[0];
    for( i = 0 ; i < weights.size() ; i++){
      sxw += weights[i] * xsq_accu[i];
      sxqw += weights[i] * xquat_accu[i];
      sw += weights[i];
      if( weights[i] > max_weights ) max_weights = weights[i];
      fprintf(file_weights,"%e\n",weights[i]);
    }

    xsq_overall.push_back(sxw/sw);
    xquat_overall.push_back(sxqw/sw);

    cout << " weighed <x^2>  = " << sxw/sw << endl;
    cout << " weighed <x^4>  = " << sxqw/sw << endl;
    cout << " # measurements " << sw/max_weights  << endl;


    fprintf(file_macro_obs,"%18.10e %18.10e %18.10e\n", 
	    sxw/sw,
	    sxqw/sw,
	    sxw/sw * musq_des + 3. * lambda_des * sxqw / sw + musq_des * musq_des / 16 );
    fflush(file_macro_obs);

  }

  double mean_xsq_overall=0;
  double err_xsq_overall=0;
  double mean_xquat_overall=0;
  double err_xquat_overall=0;

  for( int i = 0 ; i< xsq_overall.size() ; i++){
    mean_xsq_overall+=xsq_overall[i];
    err_xsq_overall+=pow(xsq_overall[i],2);
    mean_xquat_overall+=xquat_overall[i];
    err_xquat_overall+=pow( xquat_overall[i], 2 );
  }
  mean_xsq_overall/=(double)xsq_overall.size();
  err_xsq_overall/=(double)xsq_overall.size();
  err_xsq_overall-=pow(mean_xsq_overall,2);

  mean_xquat_overall/=(double)xquat_overall.size();
  err_xquat_overall/=(double)xquat_overall.size();
  err_xquat_overall-=pow(mean_xquat_overall,2);

  cout << " overall weighed <x^2>  = " << mean_xsq_overall << "+-" << sqrt(err_xsq_overall/(xsq_overall.size()-1)) << endl;
  cout << " overall weighed <x^4>  = " << mean_xquat_overall << "+-" << sqrt(err_xquat_overall/ ( xsq_overall.size() - 1 )) << endl;



  /* clean up */
  fclose(file_obs);
  fclose(file_macro_obs);
  fclose(file_confs);
  fclose(file_weights);


  free(conf);
  free(confcopy);
  free(momenta);

  return 0;

}


/* observable <x> */
double obsX(double *conf){
  int i;
  double x=0;
  for(i=0;i<N;i++){
    x+=conf[i];
  }
  return x/(double)N;
}



/* observable <x^2> */
double obsXsq(double *conf,int diff,double avgx){
  int i;
  double xsq=0;
  for(i=0;i<N;i++){
    xsq+=(conf[i]-avgx)*(conf[WRAP(i+diff,N)]-avgx);
  }
  return xsq/(double)N;
}


/* observable <x^n> */
double obsXpowerN(double *conf,double power,double avgx){
  int i;
  double xpn=0;
  for(i=0;i<N;i++){
    xpn+=pow((conf[i]-avgx),power);
  }
  return xpn/(double)N;
}


/* observable <x^4> */
double obsXquat(double *conf,double avgx){
  int i;
  double xquat=0;
  for(i=0;i<N;i++){
    xquat+=pow((conf[i]-avgx),4);
  }
  return xquat/(double)N;
}


void printETA(int *firstMeas,int n,int nMeas){
  int ETA_h,ETA_m,ETA_s;

  if(*firstMeas!=0 ) {
    fprintf(stderr, "\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r\r");
  }
  else *firstMeas=0;

  time_actual=time(NULL);

  ETA_s=(int)((double)(nMeas-(n+1))/((double)(n+1))*(double)(time_actual-time_begin));
  
  ETA_h=ETA_s/3600;
  ETA_m=(ETA_s-3600*ETA_h)/60;
  ETA_s=ETA_s%60;
  
/*   cerr << setfill(' ')<< setw(6) << fixed <<setprecision(2) << (double)(n+1)*100.0/(double)nMeas << "% finished ("; */
/*   cerr << "ETA:"<< setfill('0') << setw(3) << ETA_h <<":"<< setw(2) << ETA_m */
/*        <<":" << setw(2) << ETA_s <<")"; */
  fprintf(stderr,"%6.2lf %% finished (ETA:%03d:%02d:%02d)",  (double)(n+1)*100.0/(double)nMeas,ETA_h,ETA_m,ETA_s);
  
  
  fflush(stderr);
  fflush(stdout);
}



==> minimal_qmc_release/qnorm.c <==
/*
 *  Mathlib : A C Library of Special Functions
 *  Copyright (C) 1998       Ross Ihaka
 *  Copyright (C) 2000--2005 The R Core Team
 *  based on AS 111 (C) 1977 Royal Statistical Society
 *  and   on AS 241 (C) 1988 Royal Statistical Society
 *
 *  This program is free software; you can redistribute it and/or modify
 *  it under the terms of the GNU General Public License as published by
 *  the Free Software Foundation; either version 2 of the License, or
 *  (at your option) any later version.
 *
 *  This program is distributed in the hope that it will be useful,
 *  but WITHOUT ANY WARRANTY; without even the implied warranty of
 *  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 *  GNU General Public License for more details.
 *
 *  You should have received a copy of the GNU General Public License
 *  along with this program; if not, a copy is available at
 *  http://www.r-project.org/Licenses/
 *
 *  SYNOPSIS
 *
 *	double qnorm5(double p, double mu, double sigma,
 *		      int lower_tail, int log_p)
 *            {qnorm (..) is synonymous and preferred inside R}
 *
 *  DESCRIPTION
 *
 *	Compute the quantile function for the normal distribution.
 *
 *	For small to moderate probabilities, algorithm referenced
 *	below is used to obtain an initial approximation which is
 *	polished with a final Newton step.
 *
 *	For very large arguments, an algorithm of Wichura is used.
 *
 *  REFERENCE
 *
 *	Beasley, J. D. and S. G. Springer (1977).
 *	Algorithm AS 111: The percentage points of the normal distribution,
 *	Applied Statistics, 26, 118-121.
 *
 *      Wichura, M.J. (1988).
 *      Algorithm AS 241: The Percentage Points of the Normal Distribution.
 *      Applied Statistics, 37, 477-484.
 */


#include <math.h>
#include "dpq.h"

double qnorm5(double p, double mu, double sigma, int lower_tail, int log_p)
{
    double p_, q, r, val;

    if(sigma == 0)	return mu;

    p_ = R_DT_qIv(p);/* real lower_tail prob. p */
    q = p_ - 0.5;

#ifdef DEBUG_qnorm
    REprintf("qnorm(p=%10.7g, m=%g, s=%g, l.t.= %d, log= %d): q = %g\n",
	     p,mu,sigma, lower_tail, log_p, q);
#endif


/*-- use AS 241 --- */
/* double ppnd16_(double *p, long *ifault)*/
/*      ALGORITHM AS241  APPL. STATIST. (1988) VOL. 37, NO. 3

        Produces the normal deviate Z corresponding to a given lower
        tail area of P; Z is accurate to about 1 part in 10**16.

        (original fortran code used PARAMETER(..) for the coefficients
         and provided hash codes for checking them...)
*/
    if (fabs(q) <= .425) {/* 0.075 <= p <= 0.925 */
        r = .180625 - q * q;
	val =
            q * (((((((r * 2509.0809287301226727 +
                       33430.575583588128105) * r + 67265.770927008700853) * r +
                     45921.953931549871457) * r + 13731.693765509461125) * r +
                   1971.5909503065514427) * r + 133.14166789178437745) * r +
                 3.387132872796366608)
            / (((((((r * 5226.495278852854561 +
                     28729.085735721942674) * r + 39307.89580009271061) * r +
                   21213.794301586595867) * r + 5394.1960214247511077) * r +
                 687.1870074920579083) * r + 42.313330701600911252) * r + 1.);
    }
    else { /* closer than 0.075 from {0,1} boundary */

	/* r = min(p, 1-p) < 0.075 */
	if (q > 0)
	    r = R_DT_CIv(p);/* 1-p */
	else
	    r = p_;/* = R_DT_Iv(p) ^=  p */

	r = sqrt(- ((log_p &&
		     ((lower_tail && q <= 0) || (!lower_tail && q > 0))) ?
		    p : /* else */ log(r)));
        /* r = sqrt(-log(r))  <==>  min(p, 1-p) = exp( - r^2 ) */
#ifdef DEBUG_qnorm
	REprintf("\t close to 0 or 1: r = %7g\n", r);
#endif

        if (r <= 5.) { /* <==> min(p,1-p) >= exp(-25) ~= 1.3888e-11 */
            r += -1.6;
            val = (((((((r * 7.7454501427834140764e-4 +
                       .0227238449892691845833) * r + .24178072517745061177) *
                     r + 1.27045825245236838258) * r +
                    3.64784832476320460504) * r + 5.7694972214606914055) *
                  r + 4.6303378461565452959) * r +
                 1.42343711074968357734)
                / (((((((r *
                         1.05075007164441684324e-9 + 5.475938084995344946e-4) *
                        r + .0151986665636164571966) * r +
                       .14810397642748007459) * r + .68976733498510000455) *
                     r + 1.6763848301838038494) * r +
                    2.05319162663775882187) * r + 1.);
        }
        else { /* very close to  0 or 1 */
            r += -5.;
            val = (((((((r * 2.01033439929228813265e-7 +
                       2.71155556874348757815e-5) * r +
                      .0012426609473880784386) * r + .026532189526576123093) *
                    r + .29656057182850489123) * r +
                   1.7848265399172913358) * r + 5.4637849111641143699) *
                 r + 6.6579046435011037772)
                / (((((((r *
                         2.04426310338993978564e-15 + 1.4215117583164458887e-7)*
                        r + 1.8463183175100546818e-5) * r +
                       7.868691311456132591e-4) * r + .0148753612908506148525)
                     * r + .13692988092273580531) * r +
                    .59983220655588793769) * r + 1.);
        }

	if(q < 0.0)
	    val = -val;
        /* return (q >= 0.)? r : -r ;*/
    }
    return mu + sigma * val;
}





==> minimal_qmc_release/qnorm.h <==




double qnorm5(double p, double mu, double sigma, int lower_tail, int log_p);


==> minimal_qmc_release/rnd.cc <==


#include <math.h>
#include <stdlib.h>


#include <iostream>


extern "C" {
#include "qnorm.h"
}


#include "rnd.h"



double * rndPhiI(double *x,int n){
  for(int i = 0 ; i<n;i++)
    x[i] = qnorm5(x[i],0.0,1.0,1,0);
  return x;
}





==> minimal_qmc_release/rnd.h <==



#ifndef RND_H
#define RND_H



/**
 * calculates the inverse cdf of the normal distribution
 * for each element of x
 * (generates gaussian distributed random samples if x is uniformly
 * distributed in (-1,1))
 */
double * rndPhiI(double *x,int n);




#endif


==> minimal_qmc_release/run.sh <==
#!/bin/bash


qmcfile="./new-joe-kuo-7.21201"

Nmeas=1024


D=333
M0=0.5
musqsim=0.176

musq=-16
lambda=1.0

./qmc_quartic_reweight -Q ${qmcfile} -N${D} -k${Nmeas} -c1 -S10 -a0.015 -M${M0} -m${musqsim} -u${musq} -l${lambda}

==> minimal_qmc_release/sobol.cc <==
// Hernan Leovey
// HU Berlin, Institut fuer Mathematik
// leovey@math.hu-berlin.de
// Last updated: 9 April 2012
// 
// Changes: Random digital-shifts included 
// 

// Frances Y. Kuo
//
// Email: <f.kuo@unsw.edu.au>
// School of Mathematics and Statistics
// University of New South Wales
// Sydney NSW 2052, Australia
// 
// Last updated: 21 October 2008
//
//   You may incorporate this source code into your own program 
//   provided that you
//   1) acknowledge the copyright owner in your program and publication
//   2) notify the copyright owner by email
//   3) offer feedback regarding your experience with different direction numbers
//
//
// -----------------------------------------------------------------------------
// Licence pertaining to sobol.cc and the accompanying sets of direction numbers
// -----------------------------------------------------------------------------
// Copyright (c) 2008, Frances Y. Kuo and Stephen Joe
// All rights reserved.
// 
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are met:
// 
//     * Redistributions of source code must retain the above copyright
//       notice, this list of conditions and the following disclaimer.
// 
//     * Redistributions in binary form must reproduce the above copyright
//       notice, this list of conditions and the following disclaimer in the
//       documentation and/or other materials provided with the distribution.
// 
//     * Neither the names of the copyright holders nor the names of the
//       University of New South Wales and the University of Waikato
//       and its contributors may be used to endorse or promote products derived
//       from this software without specific prior written permission.
// 
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS ``AS IS'' AND ANY
// EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
// WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
// DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDERS BE LIABLE FOR ANY
// DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
// (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
// LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
// ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
// SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
// -----------------------------------------------------------------------------

#include <cstdlib> // *** Thanks to Leonhard Gruenschloss and Mike Giles   ***
#include <cmath>   // *** for pointing out the change in new g++ compilers ***

#include <iostream>
#include <iomanip>
#include <fstream>
#include "MersenneTwister.h"

using namespace std;

// ----- SOBOL POINTS GENERATOR BASED ON GRAYCODE ORDER -----------------
// INPUT: 
//   N         number of points  (cannot be greater than 2^32)
//   D         dimension  (make sure that the data file contains enough data!!)      
//   dir_file  the input file containing direction numbers
//   S         "1" for shifted net, "0" (or not "1") for original net  
//
// OUTPUT:
//   A 2-dimensional array POINTS, where
//     
//     POINTS[i][j] = the jth component of the ith point,
//   
//   with i indexed from 0 to N-1 and j indexed from 0 to D-1
//
// ----------------------------------------------------------------------

double **sobol_points(unsigned N, unsigned D, char *dir_file, unsigned S)
{
  ifstream infile(dir_file,ios::in);
  if (!infile) {
    cout << "Input file containing direction numbers cannot be found!\n";
    exit(1);
  }
  char buffer[1000];
  infile.getline(buffer,1000,'\n');
  
  // L = max number of bits needed 
  unsigned L = (unsigned)ceil(log((double)N)/log(2.0)); 

  // C[i] = index from the right of the first zero bit of i
  unsigned *C = new unsigned [N];
  C[0] = 1;
  for (unsigned i=1;i<=N-1;i++) {
    C[i] = 1;
    unsigned value = i;
    while (value & 1) {
      value >>= 1;
      C[i]++;
    }
  }
  MTRand mtrand1;
  
  // POINTS[i][j] = the jth component of the ith point
  //                with i indexed from 0 to N-1 and j indexed from 0 to D-1
  double **POINTS = new double * [N];
  for (unsigned i=0;i<=N-1;i++) POINTS[i] = new double [D];
  //for (unsigned j=0;j<=D-1;j++) POINTS[0][j] = 0; 

  // ----- Compute the first dimension -----
  
  // Compute direction numbers V[1] to V[L], scaled by pow(2,32)
  unsigned *V = new unsigned [L+1]; 
  for (unsigned i=1;i<=L;i++) V[i] = 1 << (32-i); // all m's = 1

  // Evalulate X[0] to X[N-1], scaled by pow(2,32)
  unsigned *X = new unsigned [N];
  if(S==1) {X[0] = mtrand1.randInt();} // random digital shift
  else {X[0]=0;}
  for (unsigned i=1;i<=N-1;i++) {
    X[i] = X[i-1] ^ V[C[i-1]];
    POINTS[i][0] = (double)X[i]/pow(2.0,32); // *** the actual points
    //        ^ 0 for first dimension
  }
  POINTS[0][0]=(double)X[0]/pow(2.0,32);
  // Clean up
  delete [] V;
  delete [] X;
  
  
  // ----- Compute the remaining dimensions -----
  for (unsigned j=1;j<=D-1;j++) {
    
    // Read in parameters from file 
    unsigned d, s;
    unsigned a;
    infile >> d >> s >> a;
    unsigned *m = new unsigned [s+1];
    for (unsigned i=1;i<=s;i++) infile >> m[i];
    
    // Compute direction numbers V[1] to V[L], scaled by pow(2,32)
    unsigned *V = new unsigned [L+1];
    if (L <= s) {
      for (unsigned i=1;i<=L;i++) V[i] = m[i] << (32-i); 
    }
    else {
      for (unsigned i=1;i<=s;i++) V[i] = m[i] << (32-i); 
      for (unsigned i=s+1;i<=L;i++) {
	V[i] = V[i-s] ^ (V[i-s] >> s); 
	for (unsigned k=1;k<=s-1;k++) 
	  V[i] ^= (((a >> (s-1-k)) & 1) * V[i-k]); 
      }
    }
    
    // Evalulate X[0] to X[N-1], scaled by pow(2,32)
    unsigned *X = new unsigned [N];
    if(S==1) {X[0] = mtrand1.randInt();} // random digital shift
    else {X[0]=0;}
    for (unsigned i=1;i<=N-1;i++) {
      X[i] = X[i-1] ^ V[C[i-1]];
      POINTS[i][j] = (double)X[i]/pow(2.0,32); // *** the actual points
      //        ^ j for dimension (j+1)
   }
   POINTS[0][j] = (double)X[0]/pow(2.0,32); 
    // Clean up
    delete [] m;
    delete [] V;
    delete [] X;
  }
  delete [] C;
  
  return POINTS;
}


// int main(int argc, char **argv)
// {
//   if (argc != 5) {
//     cout << endl << "input format: sobol N D FILENAME S" << endl << endl;
//     cout << "The program prints the first N sobol points in D dimensions." << endl;
//     cout << "The points are generated in graycode order." << endl;
//     cout << "The primitive polynomials and initial direction numbers are" << endl
// 	 << "given by the input file FILENAME." << endl;
//     cout << "The points are randomly shifted if S=1, otherwise natural points." << endl << endl;	  
//     return 0;
//   }

//   int N = atoi(argv[1]);
//   int D = atoi(argv[2]);
//   int S = atoi(argv[4]);
//   double **P = sobol_points(N,D,argv[3],S); 

//   // display points
//   cout << setprecision(20);
//   //cout << setiosflags(ios::scientific) << setprecision(10);
//   for (unsigned i=0;i<=N-1;i++) {
//     for (unsigned j=0;j<=D-1;j++) cout << P[i][j] << " " ;
//     cout << endl;
//   }
//   cout << endl;
// }


==> minimal_qmc_release/sobol.h <==


double **sobol_points(unsigned N, unsigned D, char *dir_file, unsigned S);

